Hyperbolic 3-manifolds of low cusp volume

We classify the complete hyperbolic 3-manifolds admitting a maximal cusp of volume at most 2.62. We use this to show that the figure-8 knot complement is the unique 1-cusped hyperbolic 3-manifold with nine or more non-hyperbolic fillings; to show that the figure-8 knot complement and its sister are the unique hyperbolic 3-manifolds with minimal volume maximal cusps; and to extend results on determining low volume closed and cusped hyperbolic 3-manifolds.

==> anc/enumeration/Dockerfile <==
FROM computop/sage
RUN git clone https://github.com/bobbycyiii/SnapPy; cd ~/SnapPy; git checkout greedy_choice
RUN cd ~/SnapPy; sage -python3 setup.py build
RUN cd ~/SnapPy; sage -python3 -m pip install --user .


==> anc/enumeration/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/enumeration/README.md <==
# low-cusp-volume
Code for paper on hyperbolic 3-manifolds of low cusp volume


==> anc/enumeration/enuminternals/bead.py <==
import regina

def make_dipyr(n):
    newt = regina.Triangulation3()
    for i in range(0,n):
        newt.newTetrahedron()
    for i in range(0,n):
        me = newt.simplex(i)
        you = newt.simplex((i+1)%n)
        me.join(2,you,regina.Perm4(2,3))
    return newt
        
def which_tet(face):
    return face // 2
    
def make_necklace(match):
    n = len(match)
    ndipyr = make_dipyr(n)
    local = list(match)
    while local != []:
        (i,j) = local.pop()
        me = ndipyr.tetrahedron(which_tet(i))
        you = ndipyr.tetrahedron(which_tet(j))    
        me_face = i % 2
        if (i % 2 == j % 2):
            me.join(me_face,you,regina.Perm4(2,3))
        else:
            me.join(me_face,you,regina.Perm4(0,1))
    ndipyr.setLabel(str(match))
    return ndipyr

def smush(l,m):
    L = list(l)
    M = list(m)
    while M != []:
        L.append(M.pop())
    return L

def for_all_perfect_matchings(p,l,m,f):
    pfm = for_all_perfect_matchings
    if l == []:
        if m == []:
            f(p)
    elif l[1:] != []:
        # The head of a Python list is its last element.
        x0, x1, l2 = l[-1], l[-2], l[:-2]
        pfm(p+[(x0,x1)], smush(l2,m), [], f)
        pfm(p, l2+[x0], m+[x1], f)
    
def enumerate_isosigs(n):
    labels = list(range(2*n))
    sigs = {}
    def put_in_sigs(p):
        mfld = make_necklace(p)
        sigs[mfld.isoSig()] = p
    for_all_perfect_matchings([],labels,[],put_in_sigs)
    return sigs


==> anc/enumeration/enuminternals/enuminternals.py <==
import regina
import sys
from enuminternals.faultfinding import *
from enuminternals.sanity import *
from enuminternals.bead import *
from enuminternals.ne import *

def enumerate_internal_necklaces(bead, verbose=False):
    neckl_sigs = {}
    if verbose:
        print("We abbreviate enumerate_internal_necklaces to e_i_n.")
        print("e_i_n, {0} beads: Enumerating isosigs...".format(bead))
    match_sigs = enumerate_isosigs(bead)
    if verbose:
        print("e_i_n, {0} beads: Running basic sanity checks...".format(bead))
    for match_sig in match_sigs:
        mfld = regina.Triangulation3(match_sig)
        mfld.intelligentSimplify()
        sig = mfld.isoSig()
        if sig in neckl_sigs:
            continue
        if not is_nontrivial_link_exterior(mfld):
            continue
        neckl_sigs[sig] = match_sigs[match_sig]
    if verbose:
        print("e_i_n, {0} beads: Finding hyp. ancestral set...".format(bead))
    ne_sigs = {}
    for sig in neckl_sigs:
        mfld = regina.Triangulation3(sig)
        X = solve_problem_ne(mfld, verbose)
        for ne_sig in X:
            if not ne_sig in ne_sigs:
                if verbose:
                    print("e_i_n, {0} beads: Found new sig ".format(bead)
                          + ne_sig)
                ne_sigs[ne_sig] = neckl_sigs[sig]
    names = {}
    print("e_i_n, {0} beads: Recognizing signatures...".format(bead))
    for ne_sig in ne_sigs:
        mfld = regina.Triangulation3(ne_sig)
        hits = regina.Census.lookup(mfld)
        if hits.empty():
            # hLLAMkbeddfggghhbgahha is s441.
            # Simplifying harder shows this is true.
            mfld.simplifyExhaustive(2)
            hits = regina.Census.lookup(mfld)
        name_with_stuff = hits.first().name()
        name = name_with_stuff.split(' ')[0]
        names[name] = ne_sigs[ne_sig]
    return names

if __name__ == "__main__":
    print(enumerate_internal_necklaces(7, verbose=True))


==> anc/enumeration/enuminternals/faultfinding.py <==
import regina
from enuminternals.t2i import is_T2xI
       
def is_nonseparating_fault(surf):
    T = surf.cutAlong()
    isFault = surf.eulerChar() >= 0
    return T.isConnected() and isFault

def is_sphere(surf):
    return (surf.isConnected()
            and surf.isCompact()
            and surf.eulerChar() == 2)

def unsum(sphere):
    T = sphere.cutAlong()
    T.splitIntoComponents()
    L = T.firstChild()
    R = L.nextSibling()
    L.finiteToIdeal()
    L.intelligentSimplify()
    L.idealToFinite()
    L.intelligentSimplify()
    R.finiteToIdeal()
    R.intelligentSimplify()
    R.idealToFinite()
    R.intelligentSimplify()
    return (L.isoSig(),R.isoSig())

def is_essential_sphere(surf):
    if not is_sphere(surf):
        return False
    T = surf.cutAlong()
    if T.isConnected():
        return True
    (Lsig,Rsig) = unsum(surf)
    L = regina.Triangulation3(Lsig)
    R = regina.Triangulation3(Rsig)
    if L.isThreeSphere() or R.isThreeSphere():
        return False
    return True

def is_torus_fault(surf):
    is_torus = (surf.isConnected()
                and surf.isCompact()
                and surf.isOrientable()
                and not surf.hasRealBoundary()
                and surf.eulerChar() == 0)
    if not is_torus:
        return False
    T = surf.cutAlong()
    T.intelligentSimplify()
    if T.isConnected():
        return True
    T.splitIntoComponents()
    L = T.firstChild()
    R = L.nextSibling()
    if (L.hasCompressingDisc() or is_T2xI(L)
        or R.hasCompressingDisc() or is_T2xI(R)):
        return False
    return True

def is_solid_torus_annulus(surf):
    is_annulus = (surf.isConnected()
                  and surf.isCompact()
                  and surf.isOrientable()
                  and surf.hasRealBoundary()
                  and surf.eulerChar() == 0)
    if not is_annulus:
        return False
    T = surf.cutAlong()
    T.intelligentSimplify()
    if T.isConnected():
        return False
    T.splitIntoComponents()
    L = T.firstChild()
    R = L.nextSibling()
    if L.isSolidTorus() and R.isSolidTorus():
        return True
    return False


==> anc/enumeration/enuminternals/ne.py <==
import sys
import regina
from enuminternals.faultfinding import *
from enuminternals.sanity import is_nontrivial_link_exterior, has_common_axis_obstruction
    
def find_from(predicate, F):
    n = F.size()
    for i in range(n):
        surf = F.surface(i)
        if predicate(surf):
            return i
    else:
        return None

def solve_problem_ne(mfld, verbose=False):
    """Returns a set containing sigs whose manifolds constitute
    an ancestral set for the finite-volume hyperbolic manifolds into
    which mfld embeds nonelementarily."""
    assert is_nontrivial_link_exterior(mfld)
    sig = mfld.isoSig()
    if has_common_axis_obstruction(mfld):
        # No nonelementary embeddings.
        if verbose:
            print("ne: {0}: common axis obstruction".format(sig))
        return set()
    mu = regina.Triangulation3(sig)
    mu.finiteToIdeal()
    mu.intelligentSimplify()
    if mu.hasStrictAngleStructure():
        # set(mu.isoSig()) just makes a set
        # of the letters of the signature!
        if verbose:
            print("ne: {0}: strict angle structure".format(sig))
        return set([mu.isoSig()])
    # Regina's simplification algorithm is
    # randomized, and does not always return the
    # same isomorphism class of triangulation.
    # In hopes of ensuring a more reliably
    # consistent computation, we appeal to
    # this procedure several times before
    # selecting a triangulation to work with.
    #
    # We found it most economical to place
    # this simplification here, rather than at the
    # end of every cutting operation.
    musigs = []
    for i in range(20):
        mu = regina.Triangulation3(sig)
        mu.idealToFinite()
        mu.intelligentSimplify()
        musigs.append((mu.countTetrahedra(),mu.isoSig()))
    musigs.sort()
    M = regina.Triangulation3(musigs[0][1])
    material_sig = M.isoSig()
    nsl = regina.NormalSurfaces.enumerate
    F = nsl(M, regina.NS_QUAD, regina.NS_VERTEX)
    idx = find_from(is_nonseparating_fault, F)
    if idx != None:
        if verbose:
            s = "ne: {0} homeo. {1}: nonsep. at index {2} in {1}"
            print(s.format(sig, material_sig,idx))
        return set()
    idx = find_from(is_essential_sphere, F)
    if idx != None:
        S = F.surface(idx)
        (Lsig,Rsig) = unsum(S)
        L = regina.Triangulation3(Lsig)
        R = regina.Triangulation3(Rsig)
        # The appeal to signatures ensures there are
        # no references to objects deleted after the call to unSum.
        if verbose:
            s = "ne: {0} homeo. {1}: reducing S2 at index {2} in {1}"
            print(s.format(sig, material_sig, idx))
        return solve_problem_ne(L).union(solve_problem_ne(R))
    # The following never runs, since a solid torus has
    # a nonseparating compressing disk, and this is its
    # unique essential surface.
    # if mfld.isSolidTorus():
      #   print("{0} has a truncation to {1},".format(sig, material_sig))
      #   print("which is a solid torus")
      #   return set()
    idx = find_from(is_torus_fault, F)
    if idx != None:
        S = F.surface(idx)
        LR = S.cutAlong()
        LR.intelligentSimplify()
        LR.splitIntoComponents()
        L = LR.firstChild()
        R = L.nextSibling()
        if verbose:
            s = "ne: {0} homeo. {1}: essential T2 at index {2} in {1}"
            print(s.format(sig, material_sig, idx))
        return solve_problem_ne(L).union(solve_problem_ne(R))
    idx = find_from(is_solid_torus_annulus, F)
    if idx != None:
        if verbose:
            s = "ne: {0} homeo. {1}: s.t.s. A2 at index {2} in {1}"
            print(s.format(sig, material_sig, idx))
        return set()
    else:
        if verbose:
            print("ne: {0} homeo. {1}: faultless".format(sig, material_sig))
        return set([mfld.isoSig()])



==> anc/enumeration/enuminternals/sanity.py <==
import regina

def is_nontrivial_link_exterior(mfld):
    M = regina.Triangulation3(mfld)
    M.idealToFinite()
    M.intelligentSimplify()
    if not M.isConnected():
        return False
    if not M.isOrientable():
        return False
    if M.countBoundaryComponents() == 0:
        return False
    for cpt in M.boundaryComponents():
        t = cpt.build()
        if not t.eulerChar() == 0:
            return False
    else:
        return True

def is_common_axis_commutator(expr):
    l = expr.terms()
    if (len(l) != 4
        or l[0] != l[2].inverse()
        or l[1] != l[3].inverse()):
        return False
    else:
        return True

def is_common_axis_equation(expr):
    l = expr.terms()
    return len(l) == 2

def has_common_axis_obstruction(mfld):
    G = mfld.fundamentalGroup()
    G.intelligentSimplify()
    if G.countGenerators() == 2:
        for i in range(G.countRelations()):
            if is_common_axis_commutator(G.relation(i)):
                return True
            if is_common_axis_equation(G.relation(i)):
                return True
    return False
    


==> anc/enumeration/enuminternals/t2i.py <==
import regina

def is_homology_T2xI(M):
    mfld = regina.Triangulation3(M)
    mfld.idealToFinite()
    mfld.intelligentSimplify()
    if not mfld.isConnected():
        return False
    x = mfld.countBoundaryComponents()
    if x != 2:
        return False
    h1 = mfld.homology()
    if h1.str() != '2 Z':
        return False
    h1r = mfld.homologyRel()
    if h1r.str() != 'Z':
        return False
    bh1 = mfld.homologyBdry()
    if bh1.str() != '4 Z':
        return False
    return True

def is_embedded(edge):
    source = edge.face(0,0)
    sink = edge.face(0,1)
    return source.index() != sink.index()

def get_embedded_boundary_edge(mfld):
    bdycpts = mfld.boundaryComponents()
    for k in bdycpts:
        edges = k.faces(1)
        for e in edges:
            if is_embedded(e):
                return e.index()
    else:
        return None

def get_coembedded_boundary_edge(mfld):
    bdycpts = mfld.boundaryComponents()
    for k in bdycpts:
        edges = k.faces(1)
        for e in edges:
            if mfld.closeBook(e, perform=False):
                return e.index()
    else:
        return None

def simplify_boundary(mfld):
    mfld.intelligentSimplify()
    em = get_embedded_boundary_edge(mfld)
    while em != None:
        mfld.layerOn(em)
        coem = get_coembedded_boundary_edge(mfld)
        while coem != None:
            mfld.closeBook(coem)
            coem = get_coembedded_boundary_edge(mfld)
        em = get_embedded_boundary_edge(mfld)

def is_T2xI(mfld):
    T = regina.Triangulation3(mfld)
    T.idealToFinite()
    T.intelligentSimplify()
    if not is_homology_T2xI(T):
        return False
    simplify_boundary(T)
    k = T.boundaryComponent(0)
    for e in k.faces(1):
        S = regina.Triangulation3(T)
        f = S.face(1,e.index())
        S.closeBook(f, False, True)
        if not S.isSolidTorus():
            return False
    return True

if __name__ == "__main__":
    print("non T2xIs")
    nont2is = ['hLLLQkbeegefgghhhhhhgb','bGaj']
    for nont2i in nont2is:
        m = regina.Triangulation3(nont2i)
        print("Working on {0}".format(nont2i))
        x = is_T2xI(m)
        print(str(x))
        if x:
            print("is homology t2i: {0}".format(is_homology_T2xI(m)))
            raise Exception("is_T2xI is wrong: {0}".format(nont2i))

    print("T2xIs")
    t2is = ['gfLPIadfdefrdwun', 'mfLLjzLOQcdffhkjiljllrtariqtgvfg']
    for t2i in t2is:
        m = regina.Triangulation3(t2i)
        if not is_T2xI(m):
            raise Exception("is_T2xI is wrong: {0}".format(t2i))



==> anc/enumeration/gordon/hyperbolicity.py <==
import regina
import snappy
from enuminternals.faultfinding import *
from enuminternals.sanity import *
from enuminternals.ne import find_from

def hyp_regina(given_sig):
    M = regina.Triangulation3(given_sig)
    M.intelligentSimplify()
    # Essential vtx surfaces are only guaranteed for material triangulations.
    # We therefore truncating all ideal vertices, then simplify.
    M.idealToFinite()
    M.intelligentSimplify()
    material_sig = M.isoSig()
    # We want our surface labellings to be consistent.
    # To do so, we fix the triangulation's labelling.
    M = regina.Triangulation3(material_sig)
    
    # pi1 obstructions
    if has_common_axis_obstruction(M):
        s = "hyp_regina: {0} homeo. {1}: common axis"
        s = s.format(given_sig,material_sig)
        print(s)
        return (False, s.format(given_sig,material_sig))

    # Strict angle structures only exist for ideal triangulations.
    mu = regina.Triangulation3(given_sig)
    mu.finiteToIdeal()
    # N.B. finiteToIdeal does not necessarily yield an ideal triangulation.
    #      It may fail to crush all finite vertices into ideal vertices.
    #      In this case we will not get a strict angle structure.
    mu.intelligentSimplify()
    if mu.hasStrictAngleStructure():
        s = "hyp_regina: {0} homeo. {1}: strict angle structure"
        s = s.format(given_sig, mu.isoSig())
        print(s)
        return (True, s)

    # We use the material triangulation M for the surface enumeration.
    nsl = regina.NormalSurfaces.enumerate
    qvs = nsl(M, regina.NS_QUAD, regina.NS_VERTEX)
    # The literature only guarantees existence results for fundamental surfaces.
    # Happily, for our data set, vertex surfaces alone turn out to suffice.
    
    idx = find_from(is_nonseparating_fault, qvs)
    if idx != None:
        s = "hyp_regina: {0} homeo. {1}: nonsep. fault at {2} in {1}"
        s = s.format(given_sig, material_sig, idx)
        print(s)
        return (False, s)

    idx = find_from(is_essential_sphere, qvs)
    if idx != None:
        s = "hyp_regina: {0} homeo. {1}: essential S2 at {2} in {1}"
        s = s.format(given_sig, material_sig, idx)
        print(s)
        return (False, s)

    # Solid tori were already caught by the search for a nonseparating fault.
    # if M.isSolidTorus():
    #    return (False, "Solid torus")

    idx = find_from(is_torus_fault, qvs)
    if idx != None:
        s = "hyp_regina: {0} homeo. {1}: torus fault at {2} in {1}"
        s = s.format(given_sig, material_sig, idx)
        print(s)
        return (False, s)

    idx = find_from(is_solid_torus_annulus, qvs)
    if idx != None:
        s = "hyp_regina: {0} homeo. {1}: solid torus A2 fault at {2} in {1}"
        s = s.format(given_sig, material_sig, idx)
        print(s)
        return (False, s)

    if M.hasBoundaryFacets():
        s = "hyp_regina: {0} homeo. {1}: faultless with nonempty boundary"
        s = s.format(given_sig,material_sig)
        print(s)
        return (True, s.format(given_sig,material_sig))

    if M.isHaken():
        s = "hyp_regina: {0} homeo. {1}: faultless and Haken"
        s = s.format(given_sig,material_sig)
        print(s)
        return (True, s.format(given_sig,material_sig))
    else:
        s = "hyp_regina: {0} homeo. {1}: faultless and not Haken!"
        s = s.format(given_sig,material_sig)
        print(s)
        return (None, s.format(given_sig,material_sig))

def hyp_snappy(snappy_mfld, verbose=False):
    M = snappy.Manifold(snappy_mfld)
    # As of 2019/11/21, one cannot use ManifoldHP in this step.
    # That causes a segfault for v1060(-2,1)(0,0)!
    # print "hyp_snappy: {0}".format(M)
    try:
        if M.verify_hyperbolicity()[0]:
            s = 'hyp_snappy: {0}: immediate'
            s = s.format(M.triangulation_isosig(decorated=False))
            print(s)
            return (True,s)
    except ZeroDivisionError:
        pass
    
    for cusp in range(M.num_cusps()):
        if M.cusp_info('is_complete')[cusp]:
            continue
        X = M.filled_triangulation([cusp,])
        if X.num_cusps() > 0:
            try:
                if X.verify_hyperbolicity()[0]:
                    s = 'hyp_snappy: {0}: after filling cusp {1} of {2}'
                    s = s.format(M.triangulation_isosig(decorated=False), cusp, M.num_cusps())
                    print(s)
                    return (True, s)
            except ZeroDivisionError:
                pass

    for curve in M.dual_curves():
        X = M.drill(curve)
        X.dehn_fill([(1,0)])
        try:
            X.canonize()
            assert X.verify_hyperbolicity()[0]
            s = 'hyp_snappy: {0}: after drilling along {1}'
            s = s.format(M.triangulation_isosig(decorated=False), curve)
            print(s)
            return (True, s)
        except:
            pass
    return (None, '')

def hyp_census(sig):
    # The following code works for Regina versions 5.1.
    # The user will have to modify it appropriately for different versions.
    # It may be that census naming conventions could change.
    
    vs = regina.versionString()
    # String literals are automatically in Unicode in Python3.
    if not (vs == '5.1' or vs == '5.2'): # As of 2020-09-04, sageDocker has 5.2 installed
        raise Exception("Unknown version of Regina")
    hit = regina.Census.lookup(sig).first()
    if hit != None:
        name = hit.name()
        print("hyp_census: {0} {1}".format(sig, name))
        if name[0:3] == 'Hyp':
            return (True, "hyp_census: {0}: {1}".format(sig,name))
        if name[0] in "0123456789":
            # This is a closed hyperbolic census manifold.
            # Its name begins with its volume estimate.
            return (True, "hyp_census: {0}: {1}".format(sig,name))
        if name[0:2] == 'L(':
            # A lens space.
            return (False, "hyp_census: {0}: {1}".format(sig,name))
        if name[0:3] == 'SFS':
            return (False, "hyp_census: {0}: {1}".format(sig,name))
        if name[0:5] == "T x I":
            return (False, "hyp_census: {0}: {1}".format(sig,name))
        if name[0:2] == "S3":
            return (False, "hyp_census: {0}: {1}".format(sig,name))
        if name[0:3] == "RP3":
            return (False, "hyp_census: {0}: {1}".format(sig,name))
        if name[0:7] == "S2 x S1":
            return (False, "hyp_census: {0}: {1}".format(sig,name))
        if name[0] in "msvt" or name[0:2] == "o9":
            # This is a SnapPea census manifold.
            return (True, "hyp_census: {0}: {1}".format(sig,name))
        if name[0] == 'L' and name[1] in "123456789":
            # In the Regina knot and link census.
            # In version 5.1, this census has nonhyperbolic and hyperbolic elements.
            # For instance, L108019 is a Seifert-fibered space.
            return (None, "hyp_census: {0}: {1}".format(sig,name))
        raise Exception("hyp_census: {0}: new name type: " + name)
    return (None, "hyp_census: " + sig)

def generate_sigs(snappy_mfld, fuel, verbose=False):
    # Regina does this more methodically.
    # But this function is not available in its Python bindings.
    # So we use the following jury-rigged alternative in SnapPy.
    L = fuel
    x = 0
    N = snappy_mfld.filled_triangulation()
    sig = N.triangulation_isosig(decorated=False)
    S = {sig}
    while L > 0:
        x = x+1
        for i in range(fuel):
            M = N.copy()
            for j in range(x):
                M.randomize()
            if M.num_cusps() > 0:
                # SnapPy 2.7 sends an unhandled abort signal
                # if one tries to fill a closed Triangulation.
                N = M.filled_triangulation()
            else:
                N = M
            N.simplify()
            this_sig = N.triangulation_isosig(decorated=False)
            if (this_sig not in S) and verbose:
                print("new sig at ({0}.{1}.{2})".format(L,x,i))
            S.add(this_sig)
        L = L // 2
    X = [(len(sig),sig) for sig in S]
    X.sort()
    return [sig for (n,sig) in X]

def hyp_info(mfld, cusp, slope, verbose=False):
    M = mfld.copy()
    M.dehn_fill(slope, cusp)
    sigs = generate_sigs(M, 4)
    # 32 seems to be enough to get > 1 choice for v1060 consistently for Manifolds.
    # For instances of ManifoldHP, 4 suffices.

    for sig in sigs:
        is_hyp = hyp_census(sig)
        if not is_hyp[0] == None:
            return is_hyp

    for sig in sigs:
        reg_N = regina.Triangulation3(sig)
        snp_N = snappy.ManifoldHP(reg_N.snapPea())
        is_hyp = hyp_snappy(snp_N, verbose)
        if not is_hyp[0] == None:
            return is_hyp

    sig = sigs[0]
    N = regina.Triangulation3(sig)
    x = hyp_regina(N)
    if x[0] != None:
        return x

    # Take care of jLLLAAQacfggghiiinkgokohqkv.
    N.simplifyExhaustive(2)
    x = hyp_census(N.isoSig())
    if x[0] != None:
        print("hyp_info: {0} simplifies to {1}".format(sig,N.isoSig()))
        return x
    
    raise Exception("Can't determine hyperbolicity of {0}".format(sig))



==> anc/enumeration/gordon/shortslopes.py <==
def verify(Q):
    a,b,c,d = Q(1,0), Q(0,1), Q(1,1), Q(-1,1)
    e,f,g,h = b+c-a, b+d-a, a+c-b, a+d-b
    return e > 0 and f > 0 and g > 0 and h > 0

def fold_until(op,e,stop,M):
    if stop(M):
        return e
    (a,b,c,d) = M
    L = fold_until(op,e,stop,(a,a+b,c,c+d))
    R = fold_until(op,e,stop,(a+b,b,c+d,d))
    return op(M,L,R)

def union(l):
    a = []
    for s in l:
        a = a + s
    return a

def short_slopes(Q, bound):
    assert verify(Q)
    J = [(1,0),(0,1),(1,1),(-1,1)]
    Jp = [v for v in J if not (Q(v[0],v[1]) > bound)]
    A = (1,1,0,1)
    B = (1,0,1,1)
    C = (-1,-1,1,0)
    D = (0,-1,1,1)
    too_big = lambda M: Q(M[0]+M[1], M[2]+M[3]) > bound
    branch_set = lambda M,L,R: L + [M] + R
    short_descendants = lambda M: fold_until(branch_set,[],too_big,M)
    matrices = union(list(map(short_descendants, [A,B,C,D])))
    return Jp + [(M[0]+M[1], M[2]+M[3]) for M in matrices]


==> anc/enumeration/gordon/superexceptional.py <==
# This module generates a list of candidate superexceptional manifolds,
# then determines which among these manifolds is in fact superexceptional.

import snappy
from gordon.hyperbolicity import *

def find_superexceptional_fillings(name, verbose=False):
    supers = set()
    M = snappy.ManifoldHP(name)
    psf = {}
    if verbose:
        s = "fsx: Finding potential superexceptional fillings for {0}"
        print(s.format(name))
    find_potential_superexceptional_fillings(M, psf, verbose=verbose)
    for cusp in range(M.num_cusps()):
        for filling in psf[cusp]:
            mu = M.copy()
            mu.dehn_fill(filling, cusp)
            if verbose:
                print("fsx: Determining if {0} is superexceptional".format(mu))
            mu.canonize()
            if verbose:
                print("fsx: Canonized {0}".format(mu))
            N = snappy.ManifoldHP(mu.filled_triangulation().canonical_retriangulation(verified=True))
            if verbose:
                print("fsx: Filled {0}: now running is_superexceptional".format(mu))
            if is_superexceptional(N, verbose=verbose):
                supers.add((name,cusp,filling,N.identify()[0].name()))
    return supers

def find_potential_superexceptional_fillings(M, outdict, verbose=False):
    assert M.num_cusps() == 2
    cusps = range(2)

    # Our first order of business is constructing exc and hyp for cusps.
    # These are dicts of type \{0,1\}:\{(a,b)|a,b in N\}.
    # 0 and 1 representing the two cusps.
    cusp_hyp, cusp_exc = {}, {} 
    for tau in cusps:
        if verbose:
            print("fpsx_1: Classifying slopes on cusp {0}".format(tau))
        cusp_hyp[tau], cusp_exc[tau] = set(), set()
        classify_short_slopes(M, tau, cusp_hyp[tau], cusp_exc[tau], verbose=verbose)

    # Next we construct hyp and exc for fillings along short hyperbolic slopes.
    slope_hyp, slope_exc = {}, {}
    for tau in cusps:
        if verbose:
            print("fpsx_2: Constructing exc and hyp for cusp {0}".format(tau))
        for slope in cusp_hyp[tau]:
            if verbose:
                print("fpsx_2: Looking at slope {0}".format(slope))
            mfld = M.copy()
            mfld.dehn_fill(slope,tau)
            N = mfld.filled_triangulation()
            try:
                N.canonize()
            except:
                s = "fpsx_2: {0} {1} failed to canonize"
                raise Exception(s.format(M.name(), filling))
            if verbose:
                s = "fpsx_2: Classifying short slopes for {0}..."
                print(s.format((slope,tau)))
            slope_hyp[(slope,tau)], slope_exc[(slope,tau)] = set(), set()
            classify_short_slopes(N, 0,
                                  slope_hyp[(slope,tau)],
                                  slope_exc[(slope,tau)], verbose=verbose)

    # Next we verify that $exc(\tau)$ is always at most 8.
    if verbose:
        print("fpsx_3: Verifying exc(tau) is at most 8")
    for tau in cusps:
        if len(cusp_exc[tau]) > 8:
            s = "fpsx_3: {0} has more than 8 exceptional fillings on cusp {1}!"
            raise Exception(s.format(M.name(), tau))

    # Now we want all long slopes that might be superexceptional fillings.
    # For each cusp $\tau$, for each $s$ in $\tau$,
    # let $X(s) = \{s' \in hyp(\tau')\ |\ s \in exc(s')\}$.
    # Obviously we can't do this by iterating over all slopes $s$ in $\tau$.
    # Instead, we iterate over all $s'$ in $hyp(\tau')$,
    # and add $s'$ to each set $X(s)$ for all $s \in exc(s')$.
    long_maybe_superexc = {}
    for tau in cusps:
        if verbose:
            s = "Are there long possibly superexceptional fillings on cusp {0}?"
            print("fpsx_4: " + s.format(tau))
        long_maybe_superexc[tau] = set()
        X_dict = {}
        taup = 1 - tau
        if verbose:
            print("fpsx_4: Constructing X_dict")
        for sp in cusp_hyp[taup]:
            for s in slope_exc[(sp,taup)]:
                if not s in X_dict:
                    X_dict[s] = set()
                X_dict[s].add(sp)
        # Now we check whether or not equation (7--2) from Lemma 7.16 gives us the bound we want.
        if verbose:
            print("fpsx_4: Checking slopes in X_dict")
        for s in cusp_hyp[tau]:
            if verbose:
                print("fpsx_4: Checking slope {0}...".format(s))
            if not s in X_dict:
                X_dict[s] = set()
            rhs = len(cusp_exc[tau]) + len(X_dict[s])
            if rhs > 9:
                if verbose:
                    print("fpsx_4: Maybe superexceptional!")
                long_maybe_superexc[tau].add(s)
    for tau in cusps:
        outdict[tau] = set()
        outdict[tau].update(cusp_hyp[tau])
        outdict[tau].update(long_maybe_superexc[tau])

def classify_short_slopes(mfld, cusp, hyps, excs, verbose=False):
    """Classifies short slopes on cusp in mfld into hyp. and excs.
    mfld with whatever Dehn fillings it has attached should be verifiably hyperbolic.
    Otherwise short_slopes may raise an error or even dump core."""
    M = snappy.ManifoldHP(mfld)
    try:
        M.canonize()
    except:
        pass
    matrices = M.set_peripheral_curves('shortest', return_matrices=True)
    [(a,c),(b,d)] = matrices[cusp]
    if verbose:
        print("classify_short_slopes: enumerating short slopes on {0}".format(mfld))
    short_shorts = M.short_slopes(policy='greedy',
                                  method='maximal',
                                  verified=True,
                                  first_cusps=[cusp,])
    original_shorts = [(d*p-b*q, -c*p+a*q) for (p,q) in short_shorts[cusp]]
    for slope in original_shorts:
        if hyp_info(mfld, cusp, slope)[0]:
            hyps.add(slope)
        else:
            excs.add(slope)

def is_superexceptional(mfld,verbose=False):
    assert mfld.num_cusps() == 1
    assert mfld.is_orientable()
    hyps, excs = set(), set()
    classify_short_slopes(mfld, 0, hyps, excs, verbose=verbose)
    return len(excs) > 8



==> anc/enumeration/noenum_provegordon.py <==
# from enuminternals.enuminternals import enumerate_internal_necklaces
from gordon.superexceptional import *
from snappy import *
from time import process_time

reduced_neckls = ['s596', 's647', 's774', 's776', 's780', 's782', 's785', 'v2124', 'v2355', 'v2533', 'v2644', 'v2731', 'v3108', 'v3127', 'v3211', 'v3376']
beginning = process_time()
part2_start = process_time()
sups = set()
for neckl in reduced_neckls:
    if neckl == 's776':
        print("*** The fillings of s776 are treated elsewhere. ***\n")
        continue
    print("*** Working on {0} ***".format(neckl))
    neckl_start = process_time()
    sups = sups.union(find_superexceptional_fillings(neckl, verbose=True))
    print("*** Done with {0} in {1} seconds. ***\n".format(neckl,
                                                           process_time()
                                                           - neckl_start))

print("*** Part 2: Finished in {0} seconds. ***\n".format(process_time()
                                                              - part2_start))
print("The superexceptional manifolds are as follows: {0}".format(sups))
print("\nAll in all, that took {0} seconds.".format(process_time()
                                                        - beginning))


==> anc/enumeration/provegordon.py <==
from enuminternals.enuminternals import enumerate_internal_necklaces
from gordon.superexceptional import *
from snappy import *
from time import process_time

if __name__ == "__main__":
    beginning = process_time()
    print("*** Part 0: Enumerating the internal necklace structures ***")
    part0_start = process_time()
    neckls = set()
    for bead in [4,5,6,7]:
        neckls = neckls.union(enumerate_internal_necklaces(bead, verbose=True))
    print("------------------------------------")
    print("| The ancestral set is as follows: |")
    print("------------------------------------\n")
    names = list(neckls)
    names.sort()
    for neckl in names:
        print(neckl)
    print("\n*** Part 0: Finished in {0} seconds. ***\n".format(process_time()
                                                                - part0_start))

    print("\n*** Part 1: Reducing the ancestral set. ***\n")
    part1_start = process_time()
    reduced_neckls = set()
    for neckl in names:
        M = snappy.Manifold(neckl)
        n = M.dual_curves()
        matched = False
        for i in range(len(n)):
            x = M.drill(i)
            for y in x.identify():
                if y.name() in names:
                    print("{0} is a Dehn filling of {1}".format(neckl, y.name()))
                    matched = True
        if not matched:
            reduced_neckls.add(neckl)
    print("\n*** Part 1: Finished in {0} seconds. ***\n".format(process_time()
                                                                - part1_start))

    print("\n*** Part 2: Superexc. fillings of ancestral set elements ***\n")
    part2_start = process_time()
    sups = set()
    for neckl in reduced_neckls:
        if neckl == 's776':
            print("*** The fillings of s776 are treated elsewhere. ***\n")
            continue
        print("*** Working on {0} ***".format(neckl))
        neckl_start = process_time()
        sups = sups.union(find_superexceptional_fillings(neckl, verbose=True))
        print("*** Done with {0} in {1} seconds. ***\n".format(neckl,
                                                               process_time()
                                                               - neckl_start))
    print("*** Part 2: Finished in {0} seconds. ***\n".format(process_time()
                                                              - part2_start))

    print("The superexceptional manifolds are as follows: {0}".format(sups))
    print("\nAll in all, that took {0} seconds.".format(process_time()
                                                        - beginning))


==> anc/enumeration/volume_bounds.py <==
# Uses Snappy 2.8 in Sage 9.1
from snappy import ManifoldHP
from snappy.verify.exceptions import ShapePositiveImaginaryPartNumericalVerifyError
from gordon.hyperbolicity import hyp_info
from regina import Triangulation3
from enuminternals.ne import solve_problem_ne
import sys

def length_upper_bound_Futer_Kalfagianni_Purcell(mfld, vol_upper_bound):
    V = mfld.volume(verified=True)
    RR = V.base_ring()
    pi = RR.pi()
    return 2*pi*1/(1-((RR(2)/RR(3)*(RR(vol_upper_bound).log()-V.log())).exp())).square_root()

fkp = length_upper_bound_Futer_Kalfagianni_Purcell

def fkp_slopes(name, cusp, volume_bound, verbose=False):
    parent = ManifoldHP(name)
    ell_bd = fkp(parent, volume_bound)
    all_short_cusp_slopes =             \
        parent.short_slopes(length=ell_bd,   \
                            policy='greedy', \
                            method='maximal',\
                            verified=True,   \
                            first_cusps=[cusp,])
    return all_short_cusp_slopes[cusp]
        
if __name__ == "__main__":
    verbose = True

    # One cusped manifolds with volume at most 3.07
    one_cusped_volume_bound = 3.07
    one_cusped_list = ['m003', 'm004', 'm006', 'm007', 'm009', 'm010', 'm011', \
                       'm015', 'm016', 'm017', 'm019', 'm022', 'm023', 'm026']

    if "one_cusp" in sys.argv: 
        # s776 has an isometry permuting the three cusps in a cycle.
        # So it will suffice to investigate one cusp, here cusp 0.
        print("Working on two-cusped fillings of s776...\n")
        magic_filling_names = set()
        for slope in fkp_slopes('s776', 0, one_cusped_volume_bound, verbose):
            magic = ManifoldHP('s776')
            magic.dehn_fill(slope, 0)
            N_snappy = magic.filled_triangulation()
            N_regina = Triangulation3(N_snappy)
            N_regina_sigs = solve_problem_ne(N_regina)
            reg_to_snap = lambda sig: ManifoldHP(Triangulation3(sig).snapPea())
            N_snappy_pieces = [reg_to_snap(sig) for sig in N_regina_sigs]
            for piece in N_snappy_pieces:
                if piece.num_cusps() < 2:
                    raise Exception("s776{0} has an interesting piece".format(slope))
                assert piece.num_cusps() == 2
                piece.canonize()
                names = [X.name() for X in piece.identify()]
                if names == []:
                    raise Exception("Didn't identify s776{0}".format(slope))
                magic_filling_names.add(names[0])

        print("\nThe two-cusped fillings of s776 of interest are as follows:")
        L = list(magic_filling_names); L.sort()
        print(L)

        reduced_necklace_names = {'s596', 's647', 's774', #'s776',
                                  's780', 's782', 's785', 'v2124',
                                  'v2355', 'v2533', 'v2644', 'v2731',
                                  'v3108', 'v3127', 'v3211', 'v3376'}

        two_cusped_parent_names = list(reduced_necklace_names.union(magic_filling_names))
        two_cusped_parent_names.sort()

        one_cusped_names = set()
        for name in two_cusped_parent_names:
            for cusp in [0,1]:
                for slope in fkp_slopes(name, cusp, one_cusped_volume_bound, verbose):
                    M = ManifoldHP(name)
                    (is_hyp, reason) = hyp_info(M, cusp, slope, verbose)
                    if verbose and not is_hyp:
                        print("{0}, cusp {1}, slope {2}: {3}".format(name, cusp, slope, reason))
                        continue
                    M.dehn_fill(slope, cusp)
                    N = M.filled_triangulation()
                    N.canonize()
                    if N.volume(verified=True) > one_cusped_volume_bound:
                        print("{0}, cusp {1}, slope {2}: volume > {3}".format(name, cusp, slope, one_cusped_volume_bound))
                        continue
                    print("{0}, cusp {1}, slope {2}: volume <~ {3} ".format(name, cusp, slope, one_cusped_volume_bound))
                    one_cusped_names.add(N.identify()[0].name())
                
        L = list(one_cusped_names); L.sort()
        if not L == one_cusped_list:
            raise Exception("Names differ from Table in paper!")
        print("\nOne-cusped manifolds with volume < 3.07")
        print(one_cusped_list)
        
    if "closed" in sys.argv: # not elif
    # Closed manifolds with volume at most 3.07/3.02
        drilling_constant = 3.02
        # From Lemma 3.1 of "Dehn surgery, homology and hyperbolic volume,"
        # by I. Agol, M. Culler, and P. Shalen,
        # at [AGT 6 (2006) 2297–2312](https://msp.org/agt/2006/6-5/p10.xhtml),
        # with [DOI link here](http://dx.doi.org/10.2140/agt.2006.6.2297)
        # and [arXiv link here](http://arxiv.org/abs/math.GT/0508208).
        #
        # If M is a closed orientable hyperbolic 3-manifold,
        # and M admits a (shortest) geodesic C with tuberad(C) >= log(3)/2,
        # then vol(M - C) < 3.02 * vol(M).
        #
        # A careful examination of this lemma's proof
        # and the statement and proof of Proposition 10.1 from
        # Agol-Storm-Thurston-Dunfield shows that the assumption
        # of C being a shortest geodesic can be relaxed to being an embedded geodesic.
        #
        # By Gabai & Trnkova, a closed orientable hyperbolic 3-manifold
        # either is Vol3, or admits an embedded geodesic C with tuberad(C) >= log(3)/2.
        #
        # So if vol(M) < 3.07/3.02, then either M is Vol3,
        # or M is a Dehn filling of a one-cusped manifold N with vol(N) <= 3.07,
        # i.e. one of the above one-cusped manifolds.
        
        closed_volume_bound = one_cusped_volume_bound/drilling_constant
        print("\n*****************")
        print("Determining closed orientable hyperbolic 3-manifolds")
        print("of volume at most {0}".format(closed_volume_bound))

        closed_fillings = []
        vol_failed = []
        for N_name in one_cusped_list:
            cusp = 0
            for slope in fkp_slopes(N_name, cusp, closed_volume_bound, verbose):
                N = ManifoldHP(N_name)
                (is_hyp, reason) = hyp_info(N, cusp, slope, verbose)
                if is_hyp == None:
                    raise Exception("{0}{1} has unknown hyperbolicity".format(N_name, slope))
                if not is_hyp:
                    if verbose:
                        print("{0}{1}: {2}".format(N_name, slope, reason))
                    continue
                N.dehn_fill(slope, cusp)
                try:
                    vol = N.volume(verified=True)
                    closed_fillings.append((vol, N_name, slope))
                    continue
                except ShapePositiveImaginaryPartNumericalVerifyError:
                    vol_failed.append((N.volume(), N_name, slope))

        closed_fillings.sort()
        print("\nClosed fillings with volume verifiably at most {0}:".format(closed_volume_bound))
        for datum in closed_fillings:
            if not (datum[0] > closed_volume_bound):
                print(datum)

        verified = [(N_name, N_slope) for (v, N_name, N_slope) in closed_fillings if v.upper() < closed_volume_bound]
        print(verified)
        assert verified == [('m003', (-3,1)), ('m003', (2,1)), ('m003', (-2,3)), ('m003', (-1,3)), ('m004', (-5,1)), ('m004', (5,1))]
        fmw = ManifoldHP('m003(-3,1)')
        assert fmw.is_isometric_to(ManifoldHP('m003(2,1)'))
        print("\nm003(-3,1) and m003(2,1) are isometric, with volume at most")
        print(fmw.volume(verified=True).upper())

        vol2 = ManifoldHP('m003(-2,3)')
        assert vol2.is_isometric_to(ManifoldHP('m003(-1,3)'))
        assert vol2.is_isometric_to(ManifoldHP('m004(-5,1)'))
        assert vol2.is_isometric_to(ManifoldHP('m004(5,1)'))
        print("\nm003(-2,3), m003(-1,3), m004(-5,1), and m004(5,1) are isometric,")
        print("with volume at most")
        print(vol2.volume(verified=True).upper())

        vol_failed.sort()
        still_failed = []
        print("\nClosed fillings with nonverified volume:")
        for (N_vol, N_name, N_slope) in vol_failed:
            N = ManifoldHP(N_name)
            N.dehn_fill(N_slope, 0)
            for (X_vol, X_name, X_slope) in closed_fillings:
                if abs(X_vol-N_vol) < 0.0001:
                    X = ManifoldHP(X_name)
                    X.dehn_fill(X_slope, 0)
                    try:
                        if X.is_isometric_to(N):
                            if verbose:
                                print("{0}{1} is isometric to {2}{3}".format(N_name, N_slope, X_name, X_slope))
                            break
                    except RuntimeError:
                        pass
            else:
                still_failed.append((N_vol, N_name, N_slope))
        still_failed.sort()
        print("\nClosed fillings still with unverified volume:")
        for (N_vol, N_name, N_slope) in still_failed:
            print("{0}{1} still failed".format(N_name, N_slope))

        failures = [('m007', (3,1)), ('m010', (-1,2)), ('m007', (3,2)), ('m006', (4,1)), ('m022', (-1,2))]
        assert [(N_name, N_slope) for (N_vol, N_name, N_slope) in still_failed] == failures

        print("\nm007(3,1) is Vol3 by definition.")
        Vol3 = ManifoldHP('m007(3,1)')

        assert ManifoldHP('m010(-1,2)').is_isometric_to(Vol3)
        print("\nm010(-1,2) is isometric to Vol3.")

        M = ManifoldHP('m036(3,-1)')
        assert ManifoldHP('m007(3,2)').is_isometric_to(M)
        assert M.verify_hyperbolicity()[0]
        v = M.volume(verified=True)
        print("\nm007(3,2) is isometric to m036(3,-1), with volume at least")
        print(v.lower())

        M = ManifoldHP('m027(3,1)')
        assert ManifoldHP('m006(4,1)').is_isometric_to(M)
        assert M.verify_hyperbolicity()[0]
        v = M.volume(verified=True)
        print("\nm006(4,1) is isometric to m027(3,1), with volume at least")
        print(v.lower())

        assert ManifoldHP('m022(-1,2)').is_isometric_to(M)
        print("\nm022(-1,2) coincidentally is also isometric to m027(3,1).")
        
                


==> anc/verify/README.md <==
# Low cusp volume verification

This repository contains the verification code for the paper "Hyperbolic 3-manifolds of low cusp volume."
Along with the data, this code provides a proof of Propostions 2.15 and 3.5 of the paper. 

# Installation

There are no dependencies of this code outside of the C++ standard library.
There are several binaries that need to be made from the `src` directory:

```
make rootcat
make verify
make identify
make tests
```
One should run `test_float` from the `bin` directory before any verification code to make sure that your system correctly catchest any overflow and underflow.
To run the proof of Propostion 2.15, from the `bin` direcotry execute:
```
./rootcat ../data/verify | ./verify
```
Note, this process is long and take 10-15 hours to finish.
Similarly, the proof of Propostion 3.5, from the `bin` directory:
```
./rootcat ../data/identify | ./identify
```
This runs in just a few minutes.

For ease of use, script are provided in the scripts directory that perform the above calls alongside some pretty printing.

# Code

## Arithmetic

The arithmetic used in this repository is idenitcal to the one published in "Homotopy hyperbolic 3-manifolds are hyperbolic."
In fact, aside from fixing two minor typos and adding a missing library to `test_float.C`, the following files are identical to the versions published there:
```
Complex.h Complex.C Complex.inline
ACJ.h ACJ.C ACJ.inline
SL2ACJ.h SL2ACJ.C
```
The fixed typos are contained in the patch file `arithmetic.patch`.
Note, in "Homotopy hyperbolic 3-manifolds are hyperbolic," the authors use `CWEB` to generate the source code.
The patch file expects the code generated by `CWEB`, not the actual `.w` file.
The code in this repository already has the patch applied.
For the new code in this repository, we chose not to use `CWEB` as this adds an additonal step and dependency.
Discussion of the details of the code are in the appendix of the main paper.

## Parameter space code

We use the arithmetic above to verify a binary tree, the leaf nodes of which represent (sub)boxes in the parameter space and corresponding eliminaton criteria. See our paper for deals.

### rootcat

This program reads the binary tree as stored in a collection of text `.out` files, or compressed `.out.tar.gz` versions, and prints the tree out to `stdin` in depth-first format.
This data format was chosen because the dataset is quite large.
Each internal node is represented by an `X` and each leaf node includes an elinimation criterion that will be checked by `verify` or `identify`.

The code for `rootcat` is entirely contained in `rootcat.c`.
It is written in `C` and should catch any and all reading errors if the data is corrupt or the tree is incomplete.

### verify

This program verifies Proposition 2.15.
It expects to recieve the complete data tree in depth-first order (e.g. the output of `rootcat`) via `stdin`.
At a leaf node, the program will take the binary coodrinate of the node and use it to construct the parameters corresponding to that box.
See the relevant code in `box.h` and `box.c`.
Validity of this code is discussed in the paper.

The program then rigorously validates the the condition encoded in the leaf node elimination criterion holds over the entire box.
Conditions 0-6 are boundary conditions that check if the box lies entirely outside of the valid parameter space on interest.
Lettered conditions are of the form `t(words)` where `t` encodes the type of condition and `words` is a word or list of words.
There are four types of lettered contitions, see the paper for details.
The code for verifying these conditions can be found in: `elimination.h` and `elimination.c`.

### identify

This program verifies Proposition 3.5.
It works just like verify but test an extra `variety` condition for identifying relators.

### tests

These programs checks whether your system correctly report that roundoff error has occured.
Note, the roundoff checking function has been updated from the version in "Homotopy hyperbolic 3-manifolds are hyperbolic" to only include testing for x64 machines. 


==> anc/verify/scripts/arithmetic.patch <==
--- ../original_verify/SL2ACJ.h	2020-10-31 15:05:42.626167000 -0400
+++ SL2ACJ.h	2020-10-31 15:05:42.680164000 -0400
@@ -24,7 +24,7 @@
 const int notIdentity(const SL2ACJ&x);
 const int notFPower(const SL2ACJ&x);
 const SL2ACJ shortGenerator(const ACJ&z);
-const SL2ACJ closeGenerator(const ACJ&x,const ACJ&x);
+const SL2ACJ closeGenerator(const ACJ&x,const ACJ&z);
 #endif
 
 /*:66*/
--- ../original_verify/ACJ.h	2020-10-31 15:05:42.598166000 -0400
+++ ACJ.h	2020-10-31 15:05:42.664171000 -0400
@@ -11,7 +11,7 @@
 #line 21 "ACJ.w"
 
 struct ACJ{
-ACJ(const XComplex&ff,const XComplex&ff0= 0,
+ACJ(const XComplex&ff= 0,const XComplex&ff0= 0,
 const XComplex&ff1= 0,const XComplex&ff2= 0,double err= 0)
 :f(ff),f0(ff0),f1(ff1),f2(ff2),e(err),
 size((1+2*EPS)*(absUB(ff0)+(absUB(ff1)+absUB(ff2))))


==> anc/verify/scripts/build.sh <==
#!/usr/bin/env bash

pushd ../src
# build
make test_float
make rootcat
make verify
make identify
popd


==> anc/verify/scripts/identify.sh <==
#!/usr/bin/env bash

# Test that overflow and underflow is detecatble on the system
./tests.sh

if [ $? -ne 0 ]; then
  echo "Tests have failed."
  exit -1
fi

echo ""

pushd ../bin > /dev/null

# Run identify
./rootcat ../data/identify | ./identify

if [ $? -eq 0 ]; then
  echo -e "Identification succeded.\n"
  # List unique intersecions for ease of checking
  echo "Rerunning to list unique variety intersections."
  ./rootcat ../data/identify | ./identify | grep "Valid" | sort -u
else
  echo "Identification failed."
  popd > /dev/null
  exit -1
fi

popd > /dev/null


==> anc/verify/scripts/tests.sh <==
#!/usr/bin/env bash

function check_test {
  echo "++++++++++++++++++++++++++"
  echo "Running $1"
  "$@"
  local status=$?
  if [ $status -ne 0 ]; then
    echo "Test $1 has failed."
    popd > /dev/null
    exit -1
  fi
  echo "++++++++++++++++++++++++++"
  return $status
}


pushd ../bin > /dev/null

# Run all tests
check_test ./test_powers
check_test ./test_underflow
check_test ./test_overflow

popd > /dev/null

echo "All tests have passed."


==> anc/verify/scripts/verify.sh <==
#!/usr/bin/env bash

# Test that overflow and underflow is detecatble on the system
./tests.sh

if [ $? -ne 0 ]; then
  echo "Tests have failed."
  exit -1
fi

echo ""

pushd ../bin > /dev/null

# Run verify
./rootcat ../data/verify | ./verify

if [ $? -eq 0 ]; then
  echo "Identification succeded."
else
  echo "Identification failed."
  popd > /dev/null
  exit -1
fi

popd > /dev/null


==> anc/verify/src/ACJ.C <==
/*65:*/
#line 132 "glue.w"

#include "ACJ.h"
const ACJ operator*(const ACJ&x,const ACJ&y)
{/*30:*/
#line 97 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absUB(y.f);
AComplex r_f= x.f*y.f;
AComplex r_f0= x.f*y.f0+x.f0*y.f;
AComplex r_f1= x.f*y.f1+x.f1*y.f;
AComplex r_f2= x.f*y.f2+x.f2*y.f;
double A= (xdist+x.e)*(ydist+y.e);
double B= ax*y.e+ay*x.e;
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(A+(B+C));
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:30*/
#line 135 "glue.w"
}
const ACJ operator/(const ACJ&x,const ACJ&y)
{/*32:*/
#line 130 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x.f/y.f;
AComplex r_f0= (x.f0*y.f-x.f*y.f0)/den;
AComplex r_f1= (x.f1*y.f-x.f*y.f1)/den;
AComplex r_f2= (x.f2*y.f-x.f*y.f2)/den;
double A= (ax+(xdist+x.e))/D;
double B= (ax/ay+xdist/ay)+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+3*EPS)*A-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:32*/
#line 137 "glue.w"
}
const ACJ operator/(double x,const ACJ&y)
{/*33:*/
#line 151 "ACJ.w"

double ydist= size(y);
double ax= fabs(x),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x/y.f;
AComplex r_f0= (-x*y.f0)/den;
AComplex r_f1= (-x*y.f1)/den;
AComplex r_f2= (-x*y.f2)/den;
double B= ax/ay+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+2*EPS)*(ax/D)-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:33*/
#line 139 "glue.w"
}
const ACJ sqrt(const ACJ&x)
{/*35:*/
#line 185 "ACJ.w"

double xdist= size(x);
double ax= absUB(x.f);
double D= ax-(1+EPS)*(xdist+x.e);
if(!(D>0)){
return ACJ(0,0,0,0,(1+2*EPS)*sqrt(ax+(xdist+x.e)));
}else{
AComplex r_f= sqrt(x.f);
AComplex t= r_f+r_f;
AComplex r_f0= AComplex(x.f0.re,x.f0.im,0)/t;
AComplex r_f1= AComplex(x.f1.re,x.f1.im,0)/t;
AComplex r_f2= AComplex(x.f2.re,x.f2.im,0)/t;
double r_error= (1+3*EPS)*(
((1+EPS)*sqrt(ax)
-(1-3*EPS)*(xdist/(2*sqrt(ax))+sqrt(D)))
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);
}

/*:35*/
#line 141 "glue.w"
}

/*:65*/


==> anc/verify/src/ACJ.h <==
/*63:*/
#line 85 "glue.w"

#ifndef _ACJ_h_
#define _ACJ_h_
#include "Complex.h"
#include <assert.h>
#include <stdio.h>
#include "roundoff.h"
/*24:*/
#line 21 "ACJ.w"

struct ACJ{
ACJ(const XComplex&ff= 0,const XComplex&ff0= 0,
const XComplex&ff1= 0,const XComplex&ff2= 0,double err= 0)
:f(ff),f0(ff0),f1(ff1),f2(ff2),e(err),
size((1+2*EPS)*(absUB(ff0)+(absUB(ff1)+absUB(ff2))))
{}

XComplex f;
XComplex f0;
XComplex f1;
XComplex f2;
double e;

double size;
};

/*:24*/
#line 92 "glue.w"

inline const ACJ operator-(const ACJ&x);
inline const ACJ operator+(const ACJ&x,const ACJ&y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator+(const ACJ&x,double y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator*(const ACJ&x,double y);
inline const ACJ operator/(const ACJ&x,double y);
inline const double absUB(const ACJ&x);
inline const double absLB(const ACJ&x);
inline const double size(const ACJ&x);
const ACJ operator*(const ACJ&x,const ACJ&y);
const ACJ operator/(const ACJ&x,const ACJ&y);
const ACJ operator/(double x,const ACJ&y);
const ACJ sqrt(const ACJ&x);
#include "ACJ.inline"
#endif

/*:63*/


==> anc/verify/src/ACJ.inline <==
/*64:*/
#line 110 "glue.w"

inline const ACJ operator-(const ACJ&x)
{/*25:*/
#line 42 "ACJ.w"

return ACJ(-x.f,-x.f0,-x.f1,-x.f2,x.e);

/*:25*/
#line 112 "glue.w"
}
inline const ACJ operator+(const ACJ&x,const ACJ&y)
{/*26:*/
#line 49 "ACJ.w"

AComplex r_f= x.f+y.f;
AComplex r_f0= x.f0+y.f0;
AComplex r_f1= x.f1+y.f1;
AComplex r_f2= x.f2+y.f2;
double r_error= (1+3*EPS)*(
(x.e+y.e)
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:26*/
#line 114 "glue.w"
}
inline const ACJ operator-(const ACJ&x,const ACJ&y)
{/*27:*/
#line 64 "ACJ.w"

AComplex r_f= x.f-y.f;
AComplex r_f0= x.f0-y.f0;
AComplex r_f1= x.f1-y.f1;
AComplex r_f2= x.f2-y.f2;
double r_error= (1+3*EPS)*(
(x.e+y.e)
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:27*/
#line 116 "glue.w"
}
inline const ACJ operator+(const ACJ&x,double y)
{/*28:*/
#line 79 "ACJ.w"

AComplex r_f= x.f+y;
return ACJ(r_f.z,x.f0,x.f1,x.f2,
(1+EPS)*(x.e+r_f.e));

/*:28*/
#line 118 "glue.w"
}
inline const ACJ operator-(const ACJ&x,double y)
{/*29:*/
#line 88 "ACJ.w"

AComplex r_f= x.f-y;
return ACJ(r_f.z,x.f0,x.f1,x.f2,
(1+EPS)*(x.e+r_f.e));

/*:29*/
#line 120 "glue.w"
}
inline const ACJ operator*(const ACJ&x,double y)
{/*31:*/
#line 115 "ACJ.w"

AComplex r_f= x.f*y;
AComplex r_f0= x.f0*y;
AComplex r_f1= x.f1*y;
AComplex r_f2= x.f2*y;
double r_error= (1+3*EPS)*(
(x.e*fabs(y))
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:31*/
#line 122 "glue.w"
}
inline const ACJ operator/(const ACJ&x,double y)
{/*34:*/
#line 170 "ACJ.w"

AComplex r_f= x.f/y;
AComplex r_f0= x.f0/y;
AComplex r_f1= x.f1/y;
AComplex r_f2= x.f2/y;
double r_error= (1+3*EPS)*(
(x.e/fabs(y))
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:34*/
#line 124 "glue.w"
}
inline const double absUB(const ACJ&x)
{/*36:*/
#line 209 "ACJ.w"

return(1+2*EPS)*(absUB(x.f)+(size(x)+x.e));

/*:36*/
#line 126 "glue.w"
}
inline const double absLB(const ACJ&x)
{/*37:*/
#line 216 "ACJ.w"

double v= (1-EPS)*(absLB(x.f)-(1+EPS)*(size(x)+x.e));
return(v>0)?v:0;

/*:37*/
#line 128 "glue.w"
}
inline const double size(const ACJ&x)
{/*38:*/
#line 224 "ACJ.w"

return x.size;
#line 1 "Complex.w"
/*:38*/
#line 130 "glue.w"
}

/*:64*/


==> anc/verify/src/Complex.C <==
/*62:*/
#line 71 "glue.w"

#include "Complex.h"
AComplex operator/(const AComplex&x,const AComplex&y)
{/*54:*/
#line 150 "Complex.w"

double nrm= y.z.re*y.z.re+y.z.im*y.z.im;
double xryr= x.z.re*y.z.re;
double xiyi= x.z.im*y.z.im;
double xiyr= x.z.im*y.z.re;
double xryi= x.z.re*y.z.im;
assert(y.e*y.e<(10000*EPS*EPS)*nrm);
double A= (fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi));
double B= x.e*(fabs(y.z.re)+fabs(y.z.im))
+y.e*(fabs(x.z.re)+fabs(x.z.im));
double e= (1+4*EPS)*(((5*HALFEPS)*A+(1+103*EPS)*B)/nrm);
return AComplex((xryr+xiyi)/nrm,(xiyr-xryi)/nrm,e);

/*:54*/
#line 74 "glue.w"
}

AComplex operator/(const XComplex&x,const XComplex&y)
{/*53:*/
#line 135 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double xryr= x.re*y.re;
double xiyi= x.im*y.im;
double xiyr= x.im*y.re;
double xryi= x.re*y.im;
double re= (xryr+xiyi)/nrm;
double im= (xiyr-xryi)/nrm;
double A= ((fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi)))/nrm;
double e= (5*HALFEPS)*((1+3*EPS)*A);
return AComplex(re,im,e);

/*:53*/
#line 77 "glue.w"
}

AComplex operator/(double x,const XComplex&y)
{/*52:*/
#line 124 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double re= (x*y.re)/nrm;
double im= -(x*y.im)/nrm;
double e= (2*EPS)*((1+2*EPS)*(fabs(re)+fabs(im)));
return AComplex(re,im,e);

/*:52*/
#line 80 "glue.w"
}

AComplex sqrt(const XComplex&x)
{/*55:*/
#line 166 "Complex.w"

double s= sqrt((fabs(x.re)+hypot(x.re,x.im))*0.5);
double d= (x.im/s)*0.5;
double e= EPS*((1+4*EPS)*(1.25*s+1.75*fabs(d)));
if(x.re>0.0)
return AComplex(s,d,e);
else
return AComplex(d,s,e);

/*:55*/
#line 83 "glue.w"
}

/*:62*/


==> anc/verify/src/Complex.h <==
/*60:*/
#line 19 "glue.w"

#ifndef _Complex_h_
#define _Complex_h_
#include <assert.h>
#include "roundoff.h"
/*40:*/
#line 11 "Complex.w"

struct XComplex{
double re;
double im;
XComplex(double r= 0,double i= 0):re(r),im(i){}
};

/*:40*/
#line 24 "glue.w"

/*41:*/
#line 21 "Complex.w"

struct AComplex{
XComplex z;
double e;
AComplex(double r,double i,double err):z(r,i),e(err){}
};

/*:41*/
#line 25 "glue.w"

inline const XComplex operator-(const XComplex&x);
inline const AComplex operator+(const AComplex&x,const AComplex&y);
inline const AComplex operator+(const XComplex&x,const XComplex&y);
inline const AComplex operator+(const XComplex&x,double y);
inline const AComplex operator-(const AComplex&x,const AComplex&y);
inline const AComplex operator-(const XComplex&x,const XComplex&y);
inline const AComplex operator-(const XComplex&x,double y);
inline const AComplex operator*(const XComplex&x,const XComplex&y);
inline const AComplex operator*(const XComplex&x,double y);
inline const AComplex operator/(const XComplex&x,double y);
inline const double absLB(const XComplex&x);
inline const double absUB(const XComplex&x);
AComplex operator/(const AComplex&x,const AComplex&y);
AComplex operator/(const XComplex&x,const XComplex&y);
AComplex operator/(double x,const XComplex&y);
AComplex sqrt(const XComplex&x);
#include "Complex.inline"
#endif

/*:60*/


==> anc/verify/src/Complex.inline <==
/*61:*/
#line 45 "glue.w"

inline const XComplex operator-(const XComplex&x)
{/*42:*/
#line 32 "Complex.w"

return XComplex(-x.re,-x.im);

/*:42*/
#line 47 "glue.w"
}
inline const AComplex operator+(const XComplex&x,const XComplex&y)
{/*45:*/
#line 56 "Complex.w"

double re= x.re+y.re;
double im= x.im+y.im;
double e= HALFEPS*((1+EPS)*(fabs(re)+fabs(im)));
return AComplex(re,im,e);

/*:45*/
#line 49 "glue.w"
}
inline const AComplex operator+(const XComplex&x,double y)
{/*43:*/
#line 38 "Complex.w"

double re= x.re+y;
double e= HALFEPS*fabs(re);
return AComplex(re,x.im,e);

/*:43*/
#line 51 "glue.w"
}
inline const AComplex operator+(const AComplex&x,const AComplex&y)
{/*47:*/
#line 76 "Complex.w"

double re= x.z.re+y.z.re;
double im= x.z.im+y.z.im;
double e= (1+2*EPS)*(HALFEPS*(fabs(re)+fabs(im))+(x.e+y.e));
return AComplex(re,im,e);

/*:47*/
#line 53 "glue.w"
}
inline const AComplex operator-(const XComplex&x,const XComplex&y)
{/*46:*/
#line 66 "Complex.w"

double re= x.re-y.re;
double im= x.im-y.im;
double e= HALFEPS*((1+EPS)*(fabs(re)+fabs(im)));
return AComplex(re,im,e);

/*:46*/
#line 55 "glue.w"
}
inline const AComplex operator-(const XComplex&x,double y)
{/*44:*/
#line 47 "Complex.w"

double re= x.re-y;
double e= HALFEPS*fabs(re);
return AComplex(re,x.im,e);

/*:44*/
#line 57 "glue.w"
}
inline const AComplex operator-(const AComplex&x,const AComplex&y)
{/*48:*/
#line 86 "Complex.w"

double re= x.z.re-y.z.re;
double im= x.z.im-y.z.im;
double e= (1+2*EPS)*(HALFEPS*(fabs(re)+fabs(im))+(x.e+y.e));
return AComplex(re,im,e);

/*:48*/
#line 59 "glue.w"
}
inline const AComplex operator*(const XComplex&x,const XComplex&y)
{/*51:*/
#line 114 "Complex.w"

double re1= x.re*y.re,re2= x.im*y.im;
double im1= x.re*y.im,im2= x.im*y.re;
double e= EPS*((1+2*EPS)*((fabs(re1)+fabs(re2))+(fabs(im1)+fabs(im2))));
return AComplex(re1-re2,im1+im2,e);

/*:51*/
#line 61 "glue.w"
}
inline const AComplex operator*(const XComplex&x,double y)
{/*49:*/
#line 96 "Complex.w"

double re= x.re*y;
double im= x.im*y;
return AComplex(re,im,HALFEPS*((1+EPS)*(fabs(re)+fabs(im))));

/*:49*/
#line 63 "glue.w"
}
inline const AComplex operator/(const XComplex&x,double y)
{/*50:*/
#line 105 "Complex.w"

double re= x.re/y;
double im= x.im/y;
return AComplex(re,im,HALFEPS*((1+EPS)*(fabs(re)+fabs(im))));

/*:50*/
#line 65 "glue.w"
}
inline const double absLB(const XComplex&x)
{/*57:*/
#line 182 "Complex.w"

return(1-2*EPS)*hypot(x.re,x.im);

#line 1 "glue.w"
/*:57*/
#line 67 "glue.w"
}
inline const double absUB(const XComplex&x)
{/*56:*/
#line 177 "Complex.w"

return(1+2*EPS)*hypot(x.re,x.im);

/*:56*/
#line 69 "glue.w"
}

/*:61*/


==> anc/verify/src/Makefile <==
CC := g++ -Wall -mfpmath=sse -mieee-fp -mno-fma -mno-fma4
CXX := g++ -Wall -mfpmath=sse -mieee-fp -mno-fma -mno-fma4
COMMON := ACJ.o box.o elimination.o SL2ACJ.o Complex.o roundoff.o

verify: verify.o $(COMMON)
	$(CC) verify.o $(COMMON) -lm -o ../bin/verify

identify: identify.o $(COMMON)
	$(CC) identify.o $(COMMON) -lm -o ../bin/identify

rootcat: rootcat.o
	$(CC) rootcat.o -o ../bin/rootcat

# never optimize here, since the timing of arithmetic is important
tests: test_underflow.o test_overflow.o test_powers.o roundoff.o
	$(CC) test_underflow.o roundoff.o -o ../bin/test_underflow
	$(CC) test_overflow.o roundoff.o -o ../bin/test_overflow
	$(CC) test_powers.o roundoff.o -o ../bin/test_powers



==> anc/verify/src/Makefile.depend <==
# DO NOT DELETE THIS LINE -- make depend depends on it.

ACJ.o: ACJ.h Complex.h roundoff.h Complex.inline ACJ.inline
Complex.o: Complex.h roundoff.h Complex.inline
SL2ACJ.o: SL2ACJ.h ACJ.h Complex.h roundoff.h Complex.inline ACJ.inline


==> anc/verify/src/Makefile.preamble <==
CCOPTS= -Wall -fsigned-char -std=c++11
COPTS= -Wall -fsigned-char
#COPTS=-O4 -ggdb -Wall -fsigned-char
#COPTS=-O4 -Wall -fsigned-char -DHACK
#COPTS=-O2 -pg -Wall -fsigned-char
#COPTS=-g -Wall -fsigned-char
# -g causes gdb to run into "heuristic fence-posts"
#LIBS=-lfastm
LIBS=-L. -lm


==> anc/verify/src/SL2ACJ.C <==
/*67:*/
#line 158 "glue.w"

#include "SL2ACJ.h"
const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y)
{/*16:*/
#line 22 "SL2ACJ.w"

return SL2ACJ(
x.a*y.a+x.b*y.c,x.a*y.b+x.b*y.d,
x.c*y.a+x.d*y.c,x.c*y.b+x.d*y.d
);

/*:16*/
#line 161 "glue.w"
}
const SL2ACJ inverse(const SL2ACJ&x)
{/*17:*/
#line 32 "SL2ACJ.w"

return SL2ACJ(x.d,-x.b,-x.c,x.a);

/*:17*/
#line 163 "glue.w"
}
const ACJ orthodist(const SL2ACJ&x)
{/*18:*/
#line 39 "SL2ACJ.w"

ACJ t= x.a*x.d+x.b*x.c;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return t+r;
else
return t-r;

/*:18*/
#line 165 "glue.w"
}
const ACJ length(const SL2ACJ&x)
{/*19:*/
#line 52 "SL2ACJ.w"

ACJ t= (x.a+x.d)*0.5;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return(t+r)*(t+r);
else
return(t-r)*(t-r);

/*:19*/
#line 167 "glue.w"
}
const int notIdentity(const SL2ACJ&x)
{/*20:*/
#line 65 "SL2ACJ.w"

return absLB(x.b)>0
||absLB(x.c)>0
||(absLB(x.a-1)>0&&absLB(x.a+1)>0)
||(absLB(x.d-1)>0&&absLB(x.d+1)>0);

/*:20*/
#line 169 "glue.w"
}
const int notFPower(const SL2ACJ&x)
{/*21:*/
#line 77 "SL2ACJ.w"

return absLB(x.b)>0||absLB(x.c)>0;

/*:21*/
#line 171 "glue.w"
}
const SL2ACJ shortGenerator(const ACJ&z)
{/*22:*/
#line 84 "SL2ACJ.w"

ACJ sz= sqrt(z);
ACJ zero(0);
return SL2ACJ(sz,zero,zero,1/sz);


/*:22*/
#line 173 "glue.w"
}
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&z)
{/*23:*/
#line 94 "SL2ACJ.w"

ACJ sx= sqrt(x),sz= sqrt(z);
ACJ sh= (sx-1/sx)*0.5;
ACJ ch= (sx+1/sx)*0.5;
return SL2ACJ(ch*sz,sh/sz,sh*sz,ch/sz);

#line 1 "ACJ.w"
/*:23*/
#line 175 "glue.w"
}


/*:67*/


==> anc/verify/src/SL2ACJ.h <==
/*66:*/
#line 143 "glue.w"

#ifndef _SL2ACJ_h_
#define _SL2ACJ_h_
#include "ACJ.h"
/*15:*/
#line 10 "SL2ACJ.w"

struct SL2ACJ{
SL2ACJ():a(1),b(0),c(0),d(1){}
SL2ACJ(const ACJ&aa,const ACJ&bb,const ACJ&cc,const ACJ&dd)
:a(aa),b(bb),c(cc),d(dd){}
ACJ a,b,c,d;
};

/*:15*/
#line 147 "glue.w"

const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y);
const SL2ACJ inverse(const SL2ACJ&x);
const ACJ orthodist(const SL2ACJ&x);
const ACJ length(const SL2ACJ&x);
const int notIdentity(const SL2ACJ&x);
const int notFPower(const SL2ACJ&x);
const SL2ACJ shortGenerator(const ACJ&z);
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&z);
#endif

/*:66*/


==> anc/verify/src/box.c <==
#include <stdlib.h>
#include "box.h"

double scale[6];
static bool scale_initialized = false; 

void compute_center_and_size(Box& box)
{
  for (int i = 0; i < 6; ++i) {
    // GMT paper page 419 of Annals
    // size guarantees that :
    // center - size <= true_center - true_size
    // center + size >= true_center + true_size
    // where box operations are floating point. 
    box.center[i] = scale[i] * box.center_digits[i];
    box.size[i]= (1 + 2 * EPS) * (box.size_digits[i] * scale[i] + HALFEPS * fabs(box.center_digits[i]));
  }
}

void compute_cover(Box& box)
{
  box.cover.lattice = ACJ(
      XComplex(box.center[3], box.center[0]),
      XComplex(box.size[3], box.size[0]),
      0.,
      0.
      );
  box.cover.loxodromic_sqrt = ACJ(
      XComplex(box.center[4], box.center[1]),
      0.,
      XComplex(box.size[4], box.size[1]),
      0.
      );
  box.cover.parabolic = ACJ(
      XComplex(box.center[5], box.center[2]),
      0.,
      0.,
      XComplex(box.size[5], box.size[2])
      );
}

void compute_nearer(Box& box)
{
  double m[6];
  for (int i = 0; i < 6; ++i) {
    m[i] = 0; // inconclusive cases
    if (box.center_digits[i] > 0 && // center is positive 
        box.center_digits[i] > box.size_digits[i] &&  // true diff is positive
        box.center[i]        > box.size[i]) { // machine diff is >= 0
      // Want lower bound on true_center - true_size.  Assume no overflow or underflow 
      // Note, sign(center_digits) == sign(center), unless center == 0. Also, size is always >= 0. 
      // GMT paper page 419 of Annals gives with true arithmetic
      //      center - size <= true_center - true_size
      // Now, in machine arthimetric, by IEEE, if 
      //      center > size then center (-) size >= 0.
      // Lemma 7.0 gives,
      //      (1-EPS)(*)( center (-) size ) <= center - size <= true_center - size. 
      m[i] = (1 - EPS) * (box.center[i] - box.size[i]);
    } else if (box.center_digits[i] < 0 && // center is negative
        box.center_digits[i] < -box.size_digits[i] && // true sum is negative
        box.center[i]        < -box.size[i]) {  // machine sum is negative
      // Want upper bound on true_center - true_size.  Assume no overflow or underflow
      // Note, sign(center_digits) == sign(center), unless center == 0. Also, size is always >= 0. 
      // GMT paper page 419 of Annals gives with true arithmetic
      //      true_center + true_size <= center + size
      // Now, in machine arthimetric, by IEEE, if 
      //      -center > size then (-center) (-) size >= 0.
      // Lemma 7.0 gives,
      //      (1-EPS)(*)( (-center) (-) size ) <= -center - size <= -true_center - true_size.
      // So,
      //      -((1-EPS)(*)( (-center) (-) size )) >= true_center + true_size.
      // Note, negation is exact for machine numbers
      m[i] = -(( 1 - EPS) * ((-box.center[i]) - box.size[i]));
    }
  }

  box.nearer.lattice = XComplex(m[3], m[0]);
  box.nearer.loxodromic_sqrt = XComplex(m[4], m[1]);
  box.nearer.parabolic = XComplex(m[5], m[2]);
}

void compute_further(Box& box)
{
  double m[6];
  for (int i = 0; i < 6; ++i) {
    m[i] = 0; // inconclusive cases
    if (box.center_digits[i] > -box.size_digits[i]) { // true sum is positive 
      // Want upper bound of true_center + true_size. Assume no overflow or underflow
      // Note, sign(center_digits) == sign(center), unless center == 0. Also, size is always >= 0. 
      // GMT paper page 419 of Annals gives with true arithmetic
      //      true_center + true_size <= center + size
      // By IEEE (+) and (-) resepct <= and >=, so center (+) size >=0 and
      // Lemma 7.0 for floating point arithmetic gives and upper bound
      //      (1+EPS)(*)(center (+) size) >= center + size >= true_center + true_size
      m[i] = (1 + EPS) * (box.center[i] + box.size[i]);
    } else { // true sum is <= 0
      // Want lower bound of true_center - true_size. Assume no overflow or underflow
      // Note, sign(center_digits) == sign(center), unless center == 0 
      // GMT paper page 419 of Annals gives with true arithmetic
      //      center - size <= true_center - true_size
      // By IEEE, (+) and (-) respects <= and >=, and negation is exact.
      // Thus, (-center) (+) size >=0 and Lemma 7.0 for floating point arithmetic gives
      //        (1+EPS)(*)( (-center) (+) size) ) >= (-center) + size
      // So,
      //      -((1+EPS)(*)( (-center) (+) size) ))<= center - size <= true_center - true_size
      m[i] = -((1 + EPS) * ((-box.center[i]) + box.size[i]));
    }
  }

  box.further.lattice = XComplex(m[3], m[0]);
  box.further.loxodromic_sqrt = XComplex(m[4], m[1]);
  box.further.parabolic = XComplex(m[5], m[2]);
}

void compute_greater(Box& box)
{
  double m[6];
  for (int i = 0; i < 6; ++i) {
    m[i] = 0; // inconclusive cases
    if (box.center_digits[i] > -box.size_digits[i]) { // true sum is positive
      // Want upper bound of true_center + true_size. Assume no overflow or underflow
      // Note, sign(center_digits) == sign(center), unless center == 0. Also, size is always >= 0. 
      // GMT paper page 419 of Annals gives with true arithmetic
      //      true_center + true_size <= center + size.
      // Notice that center + size >= true_center + true_size > 0.
      // By IEEE, center (+) size >=0, as it's guanrateed to evaluate to nearest representable.
      // Lemma 7.0 for floating point arithmetic gives and upper bound
      //      (1+EPS)(*)(center (+) size) >= center + size >= true_center + true_size
      m[i] = (1 + EPS) * (box.center[i] + box.size[i]);
    } else if (box.center_digits[i] < -box.size_digits[i] && // true sum is negative
        box.center[i]        < -box.size[i]) { // machine sum is <= 0
      // Want upper bound of true_center + true_size. Assume no overflow or underflow
      // Note, sign(center_digits) == sign(center), unless center == 0. Also, size is always >= 0. 
      // GMT paper page 419 of Annals gives with true arithmetic
      //      true_center + true_size <= center + size.
      // Notice that center + size < 0.
      // By IEEE, center (+) size <= 0, as it's guanrateed to evaluate to nearest representable.
      // Lemma 7.0 for floating point arithmetic gives a bound
      //      (1-EPS)(*)| center (+) size | < | center + size |
      // So,
      //      -((1-EPS)(*)(-(center (+) size))) >= center + size >= true_center + true_size
      m[i] = -((1 - EPS) * (-(box.center[i] + box.size[i])));
    }
  }

  box.greater.lattice = XComplex(m[3], m[0]);
  box.greater.loxodromic_sqrt = XComplex(m[4], m[1]);
  box.greater.parabolic = XComplex(m[5], m[2]);
}

Box build_box(char* where) {
  Box box;
  // Global scaling of boxes - runs once
  if (!scale_initialized) {
    for (int i = 0; i < 6; ++i) {
      scale[i] = pow(2, -i / 6.0);
    }
    scale_initialized = true;
  } 
  for (int i = 0; i < 6; ++i) {
    box.center_digits[i] = 0;
    box.size_digits[i] = 8;
  }
  size_t pos = 0;
  size_t idx = 0;
  int dir;
  while (where[idx] != '\0') {
    if (where[idx] == '0') {
      dir = 0;
    } else if (where[idx] == '1') {
      dir = 1;
    } else {
      fprintf(stderr, "Fatal: boxcode is invalid %s\n", where);
      exit(6);
    }
    box.size_digits[pos] *= 0.5;
    box.center_digits[pos] += (2 * dir - 1) * box.size_digits[pos];
    ++pos;
    if (pos == 6) {
      pos = 0;
    }
    ++idx;
  }
  compute_center_and_size(box);
  compute_cover(box);
  compute_nearer(box);
  compute_further(box);
  compute_greater(box);
  return box;    
}



==> anc/verify/src/box.h <==
#ifndef _box_h_
#define _box_h_
#include "SL2ACJ.h"

typedef struct {
  XComplex lattice;
  XComplex loxodromic_sqrt;
  XComplex parabolic;
} XParams;

typedef struct {
  ACJ lattice;
  ACJ loxodromic_sqrt;
  ACJ parabolic;
} ACJParams;

typedef struct {
  double center_digits[6];
  double size_digits[6];
  double center[6];
  double size[6];
  ACJParams cover;
  XParams nearer; // all values closer to 0 than in box or 0 if box overlaps
  XParams further; // all values futher from 0 that in the box
  XParams greater; // all values greater than in the box
} Box;

Box build_box(char* where);

#endif // _box_h_


==> anc/verify/src/elimination.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "elimination.h"

extern double g_max_area;

// Helper functions

// If inequalities is false, crash the program
void check(bool inequalities, char* where)
{
    if (!inequalities) {
        fprintf(stderr, "Fatal: verify error at %s\n", where);
        exit(3);
    }
}

// Replaces contents of code with the parsed word
void parse_word(char* code)
{
    char buf[MAX_CODE_LEN];
    strncpy(buf, code, MAX_CODE_LEN);
    char * start = strchr(buf,'(');
    char * end = strchr(buf,')');
    size_t len = end - start - 1;
    strncpy(code, start+1, len);
    code[len] = '\0'; 
}

// Returns a word pair encoded in code
word_pair get_word_pair(char* code)
{
    word_pair pair;
    char * start = strchr(code,'(');
    char * mid = strchr(code,',');
    char * end = strchr(code,')');
    size_t first_len = mid - start - 1;
    size_t second_len = end - mid - 1;
    strncpy(pair.first, start+1, first_len);
    strncpy(pair.second, mid+1, second_len);
    pair.first[first_len] = '\0';
    pair.second[second_len] = '\0';
    return pair;
}

// Gives number of g and G in a word
int g_length(char* word)
{
    int g_len = 0;
    char* c = word;
    while (*c != '\0') {
      if (*c == 'g' || *c == 'G') {
        ++g_len;
      }
      ++c;
    }
    return g_len;
}

// Elimination Tools

// Returns the G SLACJ matrix
SL2ACJ construct_G(const ACJParams& params)
{
  ACJ i(XComplex(0, 1));
  const ACJ& P = params.parabolic;
  const ACJ& S = params.loxodromic_sqrt;
  return SL2ACJ((i * P) * S, i / S, i * S, ACJ(0));
}

// Lattice translation parameter: z -> z + T
ACJ construct_T(const ACJParams& params, int M, int N)
{
  // Note, int -> double conversion is exact
  return params.lattice * double(N) + double(M);
}

// SL2ACJ matrix constrution from parameters and a word.
// Note, floating point arithmetic is not commutative and so neither is ACJ.
// We have chosen a right to left order of multiplication for validation to pass.
// Different orders of multiplication produce slightly different rounding
// errors. Since our data is greedy, this order is necessary for all words.
SL2ACJ construct_word(const ACJParams& params, const char* word)
{
  ACJ one(1), zero(0);
  SL2ACJ w(one, zero, zero, one);
  SL2ACJ G(construct_G(params));
  SL2ACJ g(inverse(G));

  int M = 0;
  int N = 0;
  ACJ T;
  size_t pos;
  for (pos = strlen(word); pos > 0; --pos) {
    char h = word[pos-1];
    switch(h) {
      case 'm': --M; break;
      case 'M': ++M; break;
      case 'n': --N; break;
      case 'N': ++N; break;
      default: {
                 if (M != 0 || N != 0) {
                   T = construct_T(params, M, N);
                   w = SL2ACJ(w.a + T * w.c, w.b + T * w.d, w.c, w.d);
                   M = N = 0;
                 }
                 if (h == 'g')
                   w = g * w;
                 else if (h == 'G')
                   w = G * w;
               }
    }
  }
  if (M != 0 || N != 0) {
    T = construct_T(params, M, N);
    w = SL2ACJ(w.a + T * w.c, w.b + T * w.d, w.c, w.d);
  }
  return w;
}

// Cusp area lower bound
inline const double areaLB(const XParams& nearer, char* where)
{
    // Area is |lox_sqrt|^2*|Im(lattice)|.
    XComplex lox_sqrt = nearer.loxodromic_sqrt;
    double lat_im     = nearer.lattice.im;
    if (lat_im  < 0) { // this should never happen
        fprintf(stderr, "Fatal: lattice imaginary part is negative at %s\n", where);
        exit(5);
    }
    // Apply Lemma 7.0 of GMT.
    double lox_re = (1-EPS)*(lox_sqrt.re*lox_sqrt.re);
    double lox_im = (1-EPS)*(lox_sqrt.im*lox_sqrt.im);
    double lox_norm = (1-EPS)*(lox_re + lox_im);
    return (1-EPS)*(lox_norm*lat_im);
}

// Our compact parameter space has the following bounds:
// 0. |lox_sqrt| >= 1
// 1.
//    a. Im(lox_sqrt) >= 0
//    b. Im(lattice) >= 0
//    c. Im(parabolic) >= 0
//    d. Re(parabolic) >= 0
// 2. -1/2 <= Re(lattice) <= 1/2
// 3. |lattice| >= 1
// 4. Im(parabolic) <= Im(lattice)/2
// 5. Re(parabolic) <= 1/2
// 6. |lox_sqrt^2| Im(L) <= g_max_area (area of fundamental paralleogram)
void verify_out_of_bounds(char* where, char bounds_code)
{
    Box box = build_box(where);
    switch(bounds_code) {
        case '0': {
            check(absUB(box.further.loxodromic_sqrt) < 1, where);
            break; }
        case '1': {
            check(box.greater.loxodromic_sqrt.im < 0
             || box.greater.lattice.im < 0
             || box.greater.parabolic.im < 0
             || box.greater.parabolic.re < 0, where);
            break; }
        case '2': {
            check(fabs(box.nearer.lattice.re) > 0.5, where);
            break; }
        case '3': {
            check(absUB(box.further.lattice) < 1, where);
            break; }
        case '4': {
            // Note: we can exclude the box if and only if the parabolic imag part is
            // bigger than half the lattice imag part over the WHOLE box
            // Multiplication by 0.5 is EXACT (if no underflow or overflow)
            check(box.nearer.parabolic.im > 0.5 * box.further.lattice.im, where);
            break; }
        case '5': {
            check(box.nearer.parabolic.re > 0.5, where);
            break; }
        case '6': {
            double area = areaLB(box.nearer, where);
            check(area > g_max_area, where);
            break;
        }
    }
}

// Check that the matrix is NOT of the forms
// 1 b  OR  -1  b
// 0 1       0 -1
// anywhere in the box
const int not_parabolic_at_inf(const SL2ACJ& x) {
    return absLB(x.c) > 0
        || ((absLB(x.a - 1) > 0 ||  absLB(x.d - 1) > 0) && (absLB(x.a + 1) > 0 || absLB(x.d + 1) > 0));
}

// Check that the matrix is NOT of the forms
// 1  OR  -1  0
// 0 1       0 -1
// anywhere in the box
const int not_identity(const SL2ACJ& x) {
    return absLB(x.b) > 0 || not_parabolic_at_inf(x);
}

// The infinity horoball has height t = 1/|loxodromic_sqrt|. An SL2C matrix
// a b
// c d
// Takes an infinity horoball of height t to a horoball of height 1/(t |c|^2)
// We want 1/(t |c|^2) > t. With t = 1/|loxodromic_sqrt|, this gives
// |c / loxodromic_sqrt| < 1.
const int large_horoball(const SL2ACJ& x, const ACJParams& p) {
    return absUB( x.c / p.loxodromic_sqrt ) < 1;
}

// Conditions checked:
//  1) word is not a parabolic fixing infinity anywhere in the box
//  2) word(infinity_horoball) intersects infinity_horoball
void verify_killed(char* where, char* word)
{
    Box box = build_box(where);
    SL2ACJ w = construct_word(box.cover, word);

    check(large_horoball(w, box.cover), where);
    check(not_parabolic_at_inf(w), where);
}

// Conditions checked:
//  1) word has non-zero g-length at most g_len
//  2) word(infinity_horoball) intersects infinity_horoball
void verify_len(char* where, char* word, int g_len)
{
    Box box = build_box(where);
    SL2ACJ w = construct_word(box.cover, word);

    check(g_length(word) > 0, where);
    check(g_length(word) <= g_len, where);
    check(large_horoball(w, box.cover), where);
}

// Conditions checked:
//  1) the box is inside the variety neighborhood for given word
void verify_variety(char* where, char* variety)
{
    Box box = build_box(where);
    SL2ACJ w = construct_word(box.cover, variety);

    check((absUB(w.c) < 1) && (absUB(w.b) < 1 || absLB(w.c) > 0), where);
}


==> anc/verify/src/elimination.h <==
#ifndef _elimination_h_
#define _elimination_h_
#include "box.h"

#define MAX_DEPTH 256
#define MAX_CODE_LEN 512

// Helper functions

void check(bool inequalities, char* where);

void parse_word(char* code);

typedef struct {
    char first[MAX_CODE_LEN];
    char second[MAX_CODE_LEN];
} word_pair;

word_pair get_word_pair(char* code);

int g_length(char* word);

// Elimination functions

SL2ACJ construct_G(const ACJParams& params);

ACJ construct_T(const ACJParams& params, int M, int N);

SL2ACJ construct_word(const ACJParams& params, const char* word);

inline const double areaLB(const XParams&nearer, char* where);

void verify_out_of_bounds(char* where, char bounds_code);

const int not_parabolic_at_inf(const SL2ACJ& x);

const int not_identity(const SL2ACJ& x);

const int large_horoball(const SL2ACJ& x, const ACJParams& p);

void verify_killed(char* where, char* word);

void verify_len(char* where, char* word, int g_len);

void verify_variety(char* where, char* variety);

#endif // _elimination_h_


==> anc/verify/src/identify.c <==
#include <stdlib.h>
#include "elimination.h"

double g_max_area=3.465;

void identify(char* where, size_t depth, size_t* count_ptr)
{
    check(depth < MAX_DEPTH, where);
    *count_ptr += 1;
    char code[MAX_CODE_LEN];
    fgets(code, MAX_CODE_LEN, stdin);
    switch(code[0]) {
        case 'X': { 
            *count_ptr -= 1; // don't count branch nodes
            where[depth] = '0';
            where[depth + 1] = '\0';
            identify(where, depth + 1, count_ptr);
            where[depth] = '1';
            where[depth + 1] = '\0';
            identify(where, depth + 1, count_ptr);
            break; }
        case '0': 
        case '1': 
        case '2': 
        case '3': 
        case '4': 
        case '5': 
        case '6': {
            verify_out_of_bounds(where, code[0]);
            break; }
        case 'K': { // Line has format  K(word) - killer word
            parse_word(code);
            verify_killed(where, code);
            break; }
        case 'T': { // Line has format T(word) - g-length 3 word
            parse_word(code);
            verify_len(where, code, 3);
            break; }
        case 'I': { // Line has format I(word,word) - variety intersection
            word_pair p = get_word_pair(code);
            verify_variety(where, p.first);
            verify_variety(where, p.second);
            printf("Valid variety intersection: %s and %s\n", p.first, p.second);
            break; }
        // We fail by default, guaranteeing completes on the tree
        default: {
            check(false, where);
        }
    }
}

int main(int argc, char**argv)
{
    if(argc != 1) {
        fprintf(stderr,"Usage: %s < data\n", argv[0]);
        exit(1);
    }
    char where[MAX_DEPTH];
    size_t depth = 0;
    where[depth] = '\0';

    printf("Begin identify %s - {\n", where);
    initialize_roundoff();
    size_t count = 0;
    identify(where, depth, &count);
    if(!roundoff_ok()){
        printf(". underflow may have occurred\n");
        exit(1);
    }
    printf("Successfully identified varieties above and verified %lu nodes\n", count);
    printf("}.\n");
    exit(0);
}


==> anc/verify/src/rootcat.c <==
#include <stdio.h>
#include <stdbool.h>
#include <stdlib.h>
#include <string.h>
#include <sys/stat.h>

#define MAX_DEPTH 512
#define MAX_BUF 1024

char* g_tree_location;

FILE* open_box(char* boxcode)
{
  char file_boxcode[MAX_DEPTH];
  char file_name[MAX_BUF];
  // Open the root file if empty
  if (strlen(boxcode) == 0) {
    strcpy(file_boxcode, "root");
  } else {
    strcpy(file_boxcode, boxcode);
  }
  // Look for a out file
  sprintf(file_name, "%s/%s.out", g_tree_location, file_boxcode);
  struct stat sb;
  if (0 == stat(file_name, &sb)) {
    return fopen(file_name, "r");
  }
  // Look for a gzipped out file
  sprintf(file_name, "%s/%s.out.tar.gz", g_tree_location, file_boxcode);
  if (0 == stat(file_name, &sb)) {
    char command_buf[MAX_BUF];
    sprintf(command_buf, "tar -xOzf %s", file_name);
    return popen(command_buf, "r");
  }
  return 0;
}

bool process_tree(FILE* fp, char* boxcode)
{
  bool success = true;
  size_t box_depth = strlen(boxcode);
  char buf[MAX_BUF];
  size_t depth = 0;
  while (fgets(buf, sizeof(buf), fp)) {
    // Open HOLE file
    if (buf[0] == 'H') {
      if (depth == 0) {
        fprintf(stderr, "Fatal: recursive hole file at %s\n", boxcode);
        exit(4);
      }
      FILE* fp_hole = open_box(boxcode);
      if (!fp_hole) {
        fprintf(stderr, "Fatal: failed to open hole file at %s\n", boxcode);
        exit(2);
      }
      success = process_tree(fp_hole, boxcode);
      fclose(fp_hole);
      if (!success) {
        fprintf(stderr, "Fatal: hole file incomplete at %s\n", boxcode);
        exit(5);
      }
    } else {
      fprintf(stdout, "%s", buf); 
    }
    if (buf[0] == 'X') {
      boxcode[box_depth + depth] = '0'; // descend via left branch
      ++depth;
      boxcode[box_depth + depth] = '\0';
    } else {
      // Go up as many nodes as necessary
      for (; depth > 0 && boxcode[box_depth + depth - 1] == '1'; --depth) {}
      if (depth > 0) {
        boxcode[box_depth + depth - 1] = '1'; // jump from left to right node
        boxcode[box_depth + depth] = '\0'; // truncate to keep box current
      } else {
        boxcode[box_depth] = '\0'; // truncate to keep box current
        return true;
      }
    }
  }
  return false; 
}

int main(int argc, char** argv)
{
  if (argc != 2) {
    fprintf(stderr, "Usage: rootcat tree_location\n");
    exit(1);
  }

  g_tree_location = argv[1];

  char full_boxcode[MAX_DEPTH];
  full_boxcode[0] = '\0'; // root

  FILE* fp = open_box(full_boxcode);
  if (!fp) {
    fprintf(stderr, "Fatal: failed to open root file\n");
    exit(2);
  }
  bool success = process_tree(fp, full_boxcode);
  fclose(fp);

  if (!success) {
    fprintf(stderr, "Fatal: incomplete tree\n");
    exit(3);
  }

  exit(0); 
}


==> anc/verify/src/roundoff.c <==
#include <fenv.h>
#include <math.h>
#include <stdio.h>
#include "roundoff.h"

void initialize_roundoff(){
    printf("underflow sate : %d\n", fetestexcept(FE_UNDERFLOW));
    printf("overflow state : %d\n", fetestexcept(FE_OVERFLOW));
}

int roundoff_ok(){
    printf("underflow sate : %d\n", fetestexcept(FE_UNDERFLOW));
    printf("overflow state : %d\n", fetestexcept(FE_OVERFLOW));
    if (fetestexcept(FE_UNDERFLOW) != 0 || fetestexcept(FE_OVERFLOW) != 0) return 0;
    return 1;
}


==> anc/verify/src/roundoff.h <==
#ifndef _roundoff_h_
#define _roundoff_h_
#include <float.h>
#include <math.h>

#define EPS DBL_EPSILON
#define HALFEPS (EPS/2)

inline double infinity(){ return 1.0/0.0; }

void initialize_roundoff();

int roundoff_ok();

#endif // _roundoff_h_


==> anc/verify/src/test_overflow.c <==
#include <stdio.h>
#include <stdlib.h>
#include "roundoff.h"

int main() {
  initialize_roundoff();
  double large = DBL_MAX;
  printf("Attempting to trigger overflow detection.\n");
  printf("This test may abort after this line. This would be acceptable behavior.\n");
  fflush(stdout);
  large = large*large;
  if (!roundoff_ok()) {
    printf("Overflow correctly detected.\n");
    exit(0);
  } else {
    printf("Error --  overflow has occurred, but was not detected!\n");
    printf("large = %g\n", large);
  }
  exit(-1);
}



==> anc/verify/src/test_powers.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "roundoff.h"

char *double_to_hex(double x)
{
  static char buf[100];
  union {
    double d;
    long l[2];
  } u;
  u.d = x;
  sprintf(buf, "'%0lx', '%0lx' (%.18f)", u.l[0], u.l[1], u.d);
  return buf;
}

int main() {
  initialize_roundoff();
  printf("Hex of powers used in box dimensions\n");
  char expected[] =
    "pow(2, 0/6) = '3ff0000000000000', '0' (1.000000000000000000)\n"
    "pow(2, 1/6) = '3ff1f59ac3c7d6c0', '3fc5555555555555' (1.122462048309373017)\n"
    "pow(2, 2/6) = '3ff428a2f98d728b', '3fd5555555555555' (1.259921049894873191)\n"
    "pow(2, 3/6) = '3ff6a09e667f3bcd', '3fe0000000000000' (1.414213562373095145)\n"
    "pow(2, 4/6) = '3ff965fea53d6e3c', '3fe5555555555555' (1.587401051968199361)\n"
    "pow(2, 5/6) = '3ffc823e074ec129', '3feaaaaaaaaaaaab' (1.781797436280678548)\n";
  static char buf[1000];
  int offset = 0;
  for (int i = 0; i < 6; i++) {
    offset += sprintf(buf + offset, "pow(2, %d/6) = %s\n", i, double_to_hex(pow(2, i/6.0)));
  }
  if (!roundoff_ok()) {
    printf("Error --  unexpected roundoff error!\n");
    exit(-2);
  }
  if (strncmp(expected, buf, strlen(expected)) == 0) {
    printf(buf);
    printf("Powers above are correct.\n");
    exit(0);
  } else {
    printf(buf);
    printf("Error --  powers above are not correct!\n");
  }
  exit(-1);
}


==> anc/verify/src/test_underflow.c <==
#include <stdio.h>
#include <stdlib.h>
#include "roundoff.h"

int main() {
  initialize_roundoff();
  double small = DBL_MIN;
  printf("Attempting to trigger underflow detection.\n");
  printf("This test may abort after this line. This would be acceptable behavior.\n");
  fflush(stdout);
  small = small*small;
  if (!roundoff_ok()) {
    printf("Underflow correctly detected.\n");
    exit(0);
  } else {
    printf("Error --  underflow has occurred, but was not detected!\n");
    printf("small = %g\n", small);
  }
  exit(-1);
}



==> anc/verify/src/verify.c <==
#include <stdlib.h>
#include "elimination.h"

double g_max_area=5.24;

void verify(char* where, size_t depth, size_t* count_ptr)
{
    check(depth < MAX_DEPTH, where);
    *count_ptr += 1;
    char code[MAX_CODE_LEN];
    fgets(code, MAX_CODE_LEN, stdin);
    switch(code[0]) {
        case 'X': { 
            *count_ptr -= 1; // don't count branch nodes
            where[depth] = '0';
            where[depth + 1] = '\0';
            verify(where, depth + 1, count_ptr);
            where[depth] = '1';
            where[depth + 1] = '\0';
            verify(where, depth + 1, count_ptr);
            break; }
        case '0': 
        case '1': 
        case '2': 
        case '3': 
        case '4': 
        case '5': 
        case '6': {
            verify_out_of_bounds(where, code[0]);
            break; }
        case 'K': { // Line has format  K(word) - killer word
            parse_word(code);
            verify_killed(where, code);
            break; }
        case 'S': { // Line has format S(word) - g-length 7 word
            parse_word(code);
            verify_len(where, code, 7);
            break; }
        // We fail by default, guaranteeing completes on the tree
        default: {
            check(false, where);
        }
    }
    // Block below is only for printing progress. 
    //    progress bar code from: https://stackoverflow.com/a/36315819/1411737
    if (*count_ptr % (1 << 18) == 0 && code[0] != 'X') {
        #define PBSTR "++++++++++++++++++++++++++++++++++++++++++++++++++"
        #define PBWIDTH 50
        #define NUM_NODES 1394524064
        double fraction = ((double) *count_ptr) / NUM_NODES;
        int lpad = (int) (fraction * PBWIDTH);
        int rpad = PBWIDTH - lpad;
        printf("\r%6.2f%% [%.*s%*s] of %d", 100 * fraction, lpad, PBSTR, rpad, "", NUM_NODES);
        fflush(stdout);
    }
    if (depth == 0) {
        printf("\r%6.2f%% [%s] of %d\n", 100.00, PBSTR, NUM_NODES);
    }
}

int main(int argc, char**argv)
{
    if(argc != 1) {
        fprintf(stderr,"Usage: %s < data\n", argv[0]);
        exit(1);
    }
    char where[MAX_DEPTH];
    size_t depth = 0;
    where[depth] = '\0';

    printf("Begin verify %s - {\n", where);
    initialize_roundoff();
    size_t count = 0;
    verify(where, depth, &count);
    if(!roundoff_ok()){
        printf(". underflow may have occurred\n");
        exit(1);
    }
    printf("Successfully verified all %lu nodes\n", count);
    printf("}.\n");
    exit(0);
}

